Optimal thresholds for preserving embeddedness of elastic flows

We consider elastic flows of closed curves in Euclidean space. We obtain optimal energy thresholds below which elastic flows preserve embeddedness of initial curves for all time. The obtained thresholds take different values between codimension one and higher. The main novelty lies in the case of codimension one, where we obtain the variational characterization that the thresholding shape is a minimizer of the bending energy (normalized by length) among all nonembedded planar closed curves of unit rotation number. It turns out that a minimizer is uniquely given by a nonclassical shape, which we call ``elastic two-teardrop''.

==> ElasticaPlots/ElasticaPlot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23952,        555]
NotebookOptionsPosition[     21779,        514]
NotebookOutlinePosition[     22186,        530]
CellTagsIndexPosition[     22143,        527]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"wavelike", " ", "elastica"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gammaW", "[", 
     RowBox[{"s_", ",", "m_"}], "]"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        RowBox[{"EllipticE", "[", 
         RowBox[{
          RowBox[{"JacobiAmplitude", "[", 
           RowBox[{"s", ",", "m"}], "]"}], ",", "m"}], "]"}]}], "-", "s"}], 
      ",", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Sqrt", "[", "m", "]"}], 
       RowBox[{"JacobiCN", "[", 
        RowBox[{"s", ",", "m"}], "]"}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.825045198687883*^9, 3.8250452660888577`*^9}, 
   3.825045539590509*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"9b0aae2e-810d-4097-a16f-2341d681aa3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"gammaW", "[", 
      RowBox[{"s", ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.825045267658219*^9, 3.8250453396389823`*^9}, {
   3.8250453728295555`*^9, 3.8250453845551453`*^9}, 3.8250455412800407`*^9, {
   3.825046241436723*^9, 3.8250463226654224`*^9}, {3.8250465235468082`*^9, 
   3.825046524616985*^9}, {3.8250466302576046`*^9, 3.8250466336074443`*^9}, {
   3.825048078757264*^9, 3.8250480837070036`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"6e457912-792d-47d5-ade8-0319e4e9cf16"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`m$$ = 1., Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`m$$], 0, 1}}, Typeset`size$$ = {
    347., {88., 93.09375}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`m$$ = 0}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ParametricPlot[
        $CellContext`gammaW[$CellContext`s, $CellContext`m$$], \
{$CellContext`s, -100, 100}, PlotStyle -> Thick, 
        PlotRange -> {{-4, 4}, {-2, 2}}], 
      "Specifications" :> {{$CellContext`m$$, 0, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{393., {143., 149.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.825047496223281*^9, {3.8250480860769377`*^9, 3.825048095976947*^9}, 
   3.8250481300972896`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"c02b0d43-82f5-474a-a99e-a4352f0a2baa"],

Cell[BoxData[
 TemplateBox[{
  "ParametricPlot", "exclul", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"Indeterminate\\\", \
\\\"-\\\", \\\"0\\\"}], \\\",\\\", RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \
\\\"0\\\"}]}], \\\"}\\\"}]\\) must be a list of equalities or real-valued \
functions.\"", 2, 9, 3, 21256885992840514895, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8250481068172045`*^9},
 CellLabel->"",ExpressionUUID->"4e9230fa-4dbe-4639-b5f0-d03ca70b1428"],

Cell[BoxData[
 TemplateBox[{
  "ParametricPlot", "exclul", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"1.`\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"JacobiSN\\\", \\\"[\\\", RowBox[{\\\"s\\\", \
\\\",\\\", \\\"1.`\\\"}], \\\"]\\\"}], \\\"2\\\"]}], \\\"-\\\", \\\"1\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"JacobiCN\\\", \\\"[\\\", RowBox[{\\\"s\\\", \\\
\",\\\", \\\"1.`\\\"}], \\\"]\\\"}], \\\"-\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \\\"0\\\"}]}], \\\"}\\\"}]\\) must \
be a list of equalities or real-valued functions.\"", 2, 12, 5, 
   21256885992840514895, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8250493124233966`*^9},
 CellLabel->"",ExpressionUUID->"7c346954-010a-4e6e-90c1-6e2664e15a8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`m$$ = 1., Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`m$$], 0, 1}}, Typeset`size$$ = {
    347., {88., 93.09375}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`m$$ = 0}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ParametricPlot[
        $CellContext`gammaW[$CellContext`s, $CellContext`m$$], \
{$CellContext`s, -100, 100}, PlotRange -> {{-4, 4}, {-2, 2}}], 
      "Specifications" :> {{$CellContext`m$$, 0, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{393., {133., 139.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Input",
 CellChangeTimes->{{3.8250469108806424`*^9, 3.8250469109196005`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"57eef69e-c31f-41ec-a100-e68952c4832a"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`m$$ = 1., Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`m$$], 1.}, 0, 1}}, Typeset`size$$ = {
    347., {88., 93.09375}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`m$$ = 1.}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ParametricPlot[
        $CellContext`gammaW[$CellContext`s, $CellContext`m$$], \
{$CellContext`s, -100, 100}, PlotRange -> {{-4, 4}, {-2, 2}}], 
      "Specifications" :> {{{$CellContext`m$$, 1.}, 0, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{393., {133., 139.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.8250474963332005`*^9, 3.8250480961069856`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"d167950b-db6f-42b8-a57d-01610ea20da0"],

Cell[BoxData[
 TemplateBox[{
  "ParametricPlot", "exclul", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"1.`\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"JacobiSN\\\", \\\"[\\\", RowBox[{\\\"s\\\", \
\\\",\\\", \\\"1.`\\\"}], \\\"]\\\"}], \\\"2\\\"]}], \\\"-\\\", \\\"1\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"JacobiCN\\\", \\\"[\\\", RowBox[{\\\"s\\\", \\\
\",\\\", \\\"1.`\\\"}], \\\"]\\\"}], \\\"-\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \\\"0\\\"}]}], \\\"}\\\"}]\\) must \
be a list of equalities or real-valued functions.\"", 2, 9, 1, 
   21256885992840514895, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8250480964670043`*^9},
 CellLabel->"",ExpressionUUID->"b4cc4ca5-0674-4c1a-a70e-72ccccba0768"],

Cell[BoxData[
 TemplateBox[{
  "ParametricPlot", "exclul", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"1.`\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"JacobiSN\\\", \\\"[\\\", RowBox[{\\\"s\\\", \
\\\",\\\", \\\"1.`\\\"}], \\\"]\\\"}], \\\"2\\\"]}], \\\"-\\\", \\\"1\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"JacobiCN\\\", \\\"[\\\", RowBox[{\\\"s\\\", \\\
\",\\\", \\\"1.`\\\"}], \\\"]\\\"}], \\\"-\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \\\"0\\\"}]}], \\\"}\\\"}]\\) must \
be a list of equalities or real-valued functions.\"", 2, 9, 2, 
   21256885992840514895, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8250480966270475`*^9},
 CellLabel->"",ExpressionUUID->"96874575-f0c8-4ff5-b595-f3654b8302ed"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Borderline", " ", "elastica"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gammaB", "[", "s_", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Tanh", "[", "s", "]"}]}], "-", "s"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Sech", "[", "s", "]"}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8250454079494824`*^9, 3.825045444719821*^9}, 
   3.825045537090414*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"baff25c2-735e-48a4-b3c9-f476b3dbff90"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"gamma", "[", "s", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.825045445669881*^9, 3.8250454585597925`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f1bd0f4f-6d4a-4336-8ad6-774a08e56535"],

Cell[BoxData[
 GraphicsBox[{{}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{713.625, Automatic},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0., 0.}, {0., 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8250454592542763`*^9, 3.8250455434205313`*^9, 
  3.825045631430902*^9, 3.825047496473324*^9, 3.825048096238058*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"08dd0400-e7fc-4106-bc08-7aacfc7f9fa7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Orbitlike", " ", "elastica"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gammaO", "[", 
     RowBox[{"s_", ",", " ", "m_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"1", "/", "m"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"EllipticE", "[", 
          RowBox[{
           RowBox[{"JacobiAmplitude", "[", 
            RowBox[{"s", ",", "m"}], "]"}], ",", "m"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "-", "2"}], ")"}], "s"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"JacobiDN", "[", 
          RowBox[{"s", ",", "m"}], "]"}]}], "+", "1.8"}]}], "}"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.8250454755902996`*^9, 3.825045535010397*^9}, {
   3.825047083550746*^9, 3.8250471263306923`*^9}, 3.825047156611001*^9, {
   3.8250473446276493`*^9, 3.825047388732794*^9}, {3.8250498157783594`*^9, 
   3.8250498652186155`*^9}, {3.825049944769497*^9, 3.8250500726304007`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"60e46b86-7b8f-4c12-b32c-8e02d9cc3559"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"gammaO", "[", 
      RowBox[{"s", ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0.2", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.825045546720442*^9, 3.8250455846305113`*^9}, {
  3.825047003370082*^9, 3.8250470412704515`*^9}, {3.8250471046405973`*^9, 
  3.8250471064607997`*^9}, {3.825047147990917*^9, 3.8250471481010356`*^9}, {
  3.825047185121207*^9, 3.825047231311345*^9}, {3.8250473329019537`*^9, 
  3.8250473807622423`*^9}, {3.825048326388749*^9, 3.82504836370877*^9}, {
  3.825048398089371*^9, 3.8250483999470034`*^9}, {3.825049978239647*^9, 
  3.8250499783597803`*^9}, {3.8250501453410053`*^9, 3.825050145500684*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"d7e6257e-56fc-4624-93c2-cb722957998c"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`m$$ = 0.2, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`m$$], 0.2, 1}}, Typeset`size$$ = {
    347., {88., 93.09375}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`m$$ = 0.2}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ParametricPlot[
        $CellContext`gammaO[$CellContext`s, $CellContext`m$$], \
{$CellContext`s, -100, 100}, PlotRange -> {{-4, 4}, {-2, 2}}, PlotStyle -> 
        Thick], "Specifications" :> {{$CellContext`m$$, 0.2, 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{393., {133., 139.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.8250499680467634`*^9, 3.825049987639202*^9}},
 CellLabel->"Out[25]=",ExpressionUUID->"309abda4-905f-41c7-8ef5-117de52d3a4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`m$$ = 1., Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`m$$], 0.1, 1}}, Typeset`size$$ = {
    347., {88., 93.09375}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`m$$ = 0.1}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ParametricPlot[
        $CellContext`gammaO[$CellContext`s, $CellContext`m$$], \
{$CellContext`s, -100, 100}, PlotRange -> {{-4, 4}, {-2, 2}}, PlotStyle -> 
        Thick], "Specifications" :> {{$CellContext`m$$, 0.1, 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{393., {143., 149.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Input",
 CellChangeTimes->{3.825049953419379*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"1d6df89d-5f50-49e2-bdc5-9f0d2c5dfa96"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`m$$ = 0.1, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`m$$], 0.2}, 0.1, 1}}, Typeset`size$$ = {
    347., {88., 93.09375}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`m$$ = 0.2}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ParametricPlot[
        $CellContext`gammaO[$CellContext`s, $CellContext`m$$], \
{$CellContext`s, -100, 100}, PlotRange -> {{-4, 4}, {-2, 2}}, PlotStyle -> 
        Thick], "Specifications" :> {{{$CellContext`m$$, 0.2}, 0.1, 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{393., {133., 139.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.8250499549390783`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"199a7cb9-a01d-4d77-8ca8-1b4f8ce78576"],

Cell[BoxData[
 TemplateBox[{
  "ParametricPlot", "exclul", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"1.`\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"JacobiSN\\\", \\\"[\\\", RowBox[{\\\"s\\\", \
\\\",\\\", \\\"1.`\\\"}], \\\"]\\\"}], \\\"2\\\"]}], \\\"-\\\", \\\"1\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"JacobiCN\\\", \\\"[\\\", RowBox[{\\\"s\\\", \\\
\",\\\", \\\"1.`\\\"}], \\\"]\\\"}], \\\"-\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Indeterminate\\\", \\\"-\\\", \\\"0\\\"}]}], \\\"}\\\"}]\\) must \
be a list of equalities or real-valued functions.\"", 2, 34, 6, 
   21256885992840514895, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.825050137440608*^9},
 CellLabel->"",ExpressionUUID->"1491ddb7-ae49-4d04-aeb7-5056901f14ce"]
}, Open  ]]
},
WindowSize->{511.5, 616.875},
WindowMargins->{{Automatic, -4.125}, {Automatic, 0}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4af6b73f-e638-4ffa-909b-344c88a29058"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 839, 24, 117, "Input",ExpressionUUID->"9b0aae2e-810d-4097-a16f-2341d681aa3e"],
Cell[CellGroupData[{
Cell[1422, 48, 1124, 27, 100, "Input",ExpressionUUID->"6e457912-792d-47d5-ade8-0319e4e9cf16"],
Cell[2549, 77, 1773, 37, 311, "Output",ExpressionUUID->"c02b0d43-82f5-474a-a99e-a4352f0a2baa"],
Cell[4325, 116, 501, 9, 42, "Message",ExpressionUUID->"4e9230fa-4dbe-4639-b5f0-d03ca70b1428"],
Cell[4829, 127, 919, 15, 88, "Message",ExpressionUUID->"7c346954-010a-4e6e-90c1-6e2664e15a8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5785, 147, 1692, 34, 287, "Input",ExpressionUUID->"57eef69e-c31f-41ec-a100-e68952c4832a"],
Cell[7480, 183, 1705, 34, 291, "Output",ExpressionUUID->"d167950b-db6f-42b8-a57d-01610ea20da0"],
Cell[9188, 219, 918, 15, 88, "Message",ExpressionUUID->"b4cc4ca5-0674-4c1a-a70e-72ccccba0768"],
Cell[10109, 236, 918, 15, 88, "Message",ExpressionUUID->"96874575-f0c8-4ff5-b595-f3654b8302ed"]
}, Open  ]],
Cell[11042, 254, 606, 17, 62, "Input",ExpressionUUID->"baff25c2-735e-48a4-b3c9-f476b3dbff90"],
Cell[CellGroupData[{
Cell[11673, 275, 351, 8, 43, "Input",ExpressionUUID->"f1bd0f4f-6d4a-4336-8ad6-774a08e56535"],
Cell[12027, 285, 1149, 31, 725, "Output",ExpressionUUID->"08dd0400-e7fc-4106-bc08-7aacfc7f9fa7"]
}, Open  ]],
Cell[13191, 319, 1166, 31, 117, "Input",ExpressionUUID->"60e46b86-7b8f-4c12-b32c-8e02d9cc3559"],
Cell[CellGroupData[{
Cell[14382, 354, 1292, 29, 100, "Input",ExpressionUUID->"d7e6257e-56fc-4624-93c2-cb722957998c"],
Cell[15677, 385, 1721, 34, 291, "Output",ExpressionUUID->"309abda4-905f-41c7-8ef5-117de52d3a4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17435, 424, 1693, 34, 307, InheritFromParent,ExpressionUUID->"1d6df89d-5f50-49e2-bdc5-9f0d2c5dfa96"],
Cell[19131, 460, 1712, 34, 291, "Output",ExpressionUUID->"199a7cb9-a01d-4d77-8ca8-1b4f8ce78576"],
Cell[20846, 496, 917, 15, 88, "Message",ExpressionUUID->"1491ddb7-ae49-4d04-aeb7-5056901f14ce"]
}, Open  ]]
}
]
*)



==> ElasticaPlots/PlotsMathematica/PlotTeardropHeartV2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    195858,       3604]
NotebookOptionsPosition[    192514,       3550]
NotebookOutlinePosition[    192856,       3565]
CellTagsIndexPosition[    192813,       3562]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"General", " ", "form", " ", "of", " ", "elasticae"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8308391035071907`*^9, 3.830839110876424*^9}, 
   3.8308413132438827`*^9},
 CellLabel->
  "In[813]:=",ExpressionUUID->"8dd83b9c-29a2-4b10-925b-9f3b96cb0bba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wavelike", "[", 
    RowBox[{"x_", ",", "m_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{"EllipticE", "[", 
        RowBox[{"x", ",", "m"}], "]"}]}], "-", 
      RowBox[{"EllipticF", "[", 
       RowBox[{"x", ",", "m"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Sqrt", "[", "m", "]"}], 
      RowBox[{"Cos", "[", "x", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"orbitlike", "[", 
    RowBox[{"x_", ",", "m_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "m"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"EllipticE", "[", 
          RowBox[{"x", ",", "m"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "-", "2"}], ")"}], 
         RowBox[{"EllipticF", "[", 
          RowBox[{"x", ",", "m"}], "]"}]}]}], ")"}], ",", "  ", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"m", " ", 
          RowBox[{
           RowBox[{"Sin", "[", "x", "]"}], "^", "2"}]}]}], "]"}]}]}], 
     "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.830838452981989*^9, 3.8308384819505816`*^9}, {
  3.8308385430275493`*^9, 3.8308386302356358`*^9}, {3.830849159660557*^9, 
  3.83084916479813*^9}, {3.8308493588964467`*^9, 3.830849360406511*^9}},
 CellLabel->
  "In[814]:=",ExpressionUUID->"0adfdbcc-3218-4f11-b9c1-2761b6dbe7b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Parameters", " ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8308386628789473`*^9, 3.8308386786254787`*^9}, {
  3.8308390989852095`*^9, 3.8308391017511945`*^9}},
 CellLabel->
  "In[816]:=",ExpressionUUID->"2c1c707d-add4-49f9-9827-23e696b9845d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m8", "=", " ", 
   RowBox[{"m", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"EllipticE", "[", "m", "]"}]}], "-", 
       RowBox[{"EllipticK", "[", "m", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"upper", "[", "m_", "]"}], "=", 
   RowBox[{"Pi", "-", 
    RowBox[{"ArcSin", "[", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "m"}], ")"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "m_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"EllipticE", "[", 
       RowBox[{
        RowBox[{"upper", "[", "m", "]"}], ",", "m"}], "]"}]}], "-", " ", 
     RowBox[{"EllipticF", "[", 
      RowBox[{
       RowBox[{"upper", "[", "m", "]"}], ",", "m"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "m", " ", 
          RowBox[{
           RowBox[{"Sin", "[", "t", "]"}], "^", "2"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"m", " ", 
          RowBox[{
           RowBox[{"Sin", "[", "t", "]"}], "^", "2"}]}]}], "]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", " ", 
        RowBox[{"Pi", "-", 
         RowBox[{"ArcSin", "[", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "m"}], ")"}]}], "]"}], "]"}]}]}], "}"}]}], "]"}], 
    ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mT", " ", "=", " ", 
   RowBox[{"m", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{"f", "[", "m", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0.7", ",", " ", "0.8"}], "}"}]}], "]"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"0.7466", " ", "is", " ", "too", " ", 
    RowBox[{"large", "!"}], " ", 
    RowBox[{"m", " ", "~", " ", "0.731183"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.830838945800344*^9, 3.8308390147382717`*^9}, {
  3.830839070733253*^9, 3.830839116632243*^9}, {3.8308392449122477`*^9, 
  3.830839364285153*^9}, {3.830839434423687*^9, 3.8308394496841855`*^9}, {
  3.830839496973973*^9, 3.8308395117829976`*^9}, {3.8308395528030567`*^9, 
  3.830839566828969*^9}, {3.830839702749971*^9, 3.8308397932758107`*^9}, {
  3.830840348412545*^9, 3.8308403598249817`*^9}, {3.8308409381606083`*^9, 
  3.8308409490641675`*^9}, {3.8308410058822236`*^9, 3.830841038272959*^9}, {
  3.8308411002479143`*^9, 3.8308411500485973`*^9}, {3.830841204819044*^9, 
  3.830841205088977*^9}, {3.8308412379891443`*^9, 3.830841238834041*^9}, {
  3.8308412911689944`*^9, 3.830841296226872*^9}, {3.8308423752150564`*^9, 
  3.83084238526976*^9}, {3.8308429678079653`*^9, 3.8308429681589437`*^9}, {
  3.830848283476972*^9, 3.8308484246958714`*^9}},
 CellLabel->
  "In[817]:=",ExpressionUUID->"7f92d1cb-4ff3-4290-9eaf-34732eaefffb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "m_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "m"}], " ", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", "2"}], ")"}], 
        RowBox[{"EllipticF", "[", 
         RowBox[{
          RowBox[{"5", 
           RowBox[{"Pi", "/", "4"}]}], ",", "m"}], "]"}]}], " ", "+", " ", 
       RowBox[{"2", " ", 
        RowBox[{"EllipticE", "[", 
         RowBox[{
          RowBox[{"5", 
           RowBox[{"Pi", "/", "4"}]}], ",", "m"}], "]"}]}]}], ")"}]}], " ", 
    "-", " ", 
    RowBox[{
     RowBox[{"1", "/", "m"}], " ", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", "2"}], ")"}], 
        RowBox[{"EllipticF", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "Pi"}], "/", "4"}], ",", "m"}], "]"}]}], " ", "+", 
       " ", 
       RowBox[{"2", " ", 
        RowBox[{"EllipticE", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "Pi"}], "/", "4"}], ",", "m"}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8308484264289565`*^9, 3.8308484275878477`*^9}, {
  3.830848549855077*^9, 3.8308486241948843`*^9}},
 CellLabel->
  "In[821]:=",ExpressionUUID->"1495551f-a5d5-496f-a89c-8481f3cf0062"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", "m_", "]"}], " ", ":=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"Sin", "[", "t", "]"}], "^", "2"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"m", " ", 
          RowBox[{
           RowBox[{"Sin", "[", "t", "]"}], "^", "2"}]}]}], "]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{
         RowBox[{"-", "Pi"}], "/", "4"}], ",", " ", 
        RowBox[{"5", 
         RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8308395903847685`*^9, 3.8308396323438883`*^9}, 
   3.830839787776373*^9, {3.8308486270916977`*^9, 3.8308486297991858`*^9}},
 CellLabel->
  "In[822]:=",ExpressionUUID->"8b45a92a-0195-4276-a80b-6252933a18d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mH", " ", "=", " ", 
   RowBox[{"m", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"g", "[", "m", "]"}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"m", ",", " ", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.830839638216343*^9, 3.8308396561352267`*^9}, {
  3.830839848876502*^9, 3.830839850464246*^9}, {3.8308486333887577`*^9, 
  3.8308486691177435`*^9}},
 CellLabel->
  "In[823]:=",ExpressionUUID->"8214fdd5-b525-4631-bb36-03a92b423941"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.830848658244171*^9, 3.8308486588367662`*^9}, {
  3.830848701014896*^9, 3.830848701481744*^9}},
 CellLabel->
  "In[824]:=",ExpressionUUID->"abd30243-d60c-4ff9-a8f4-2382f5ce6648"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"mH", " ", "=", " ", "0.843627"}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8308398520788984`*^9, 3.8308398634832144`*^9}, {
  3.8308486566264877`*^9, 3.830848665086753*^9}},
 CellLabel->
  "In[825]:=",ExpressionUUID->"c50f53c1-1299-4c59-b03b-26b33e869621"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Plot", " ", "Teardrop"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"aT", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "Pi"}], "+", 
      RowBox[{"ArcSin", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", "mT"}], ")"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bT", " ", "=", " ", 
     RowBox[{"Pi", "-", 
      RowBox[{"ArcSin", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", "mT"}], ")"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], " ", 
    RowBox[{"(*", 
     RowBox[{"Reflection", " ", "matrix"}], "*)"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"p1", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"wavelike", "[", 
       RowBox[{"x", ",", " ", "mT"}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "aT", ",", " ", "bT"}], "}"}], ",", " ", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.7"}], ",", " ", "1.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", " ", "1.1"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Thickness", "[", "0.005", "]"}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Elastic", " ", "Heart", " ", "parameters"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aH", "=", 
     RowBox[{
      RowBox[{"-", "Pi"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bH", " ", "=", " ", 
     RowBox[{"5", 
      RowBox[{"Pi", "/", "4"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Rescale", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a2", " ", "=", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", "mH"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "mT"}], "-", "1"}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.830839926932638*^9, 3.83083994102643*^9}, {
   3.83083998491101*^9, 3.830840024689706*^9}, {3.83084038259249*^9, 
   3.830840420531448*^9}, {3.8308407867481084`*^9, 3.8308408231052628`*^9}, 
   3.8308493981163254`*^9, 3.8308500508779426`*^9, {3.830850225902866*^9, 
   3.8308502264578276`*^9}, {3.831185111395154*^9, 3.8311852028023376`*^9}, {
   3.831189516625088*^9, 3.831189539035078*^9}, {3.8311896127711554`*^9, 
   3.8311896133592443`*^9}, {3.8312039670184517`*^9, 
   3.8312039682494736`*^9}, {3.831204002039705*^9, 3.8312040037576427`*^9}, {
   3.8312041007915983`*^9, 3.831204110447457*^9}},
 CellLabel->
  "In[826]:=",ExpressionUUID->"93b91276-f8e5-4099-b93d-3d73889dc068"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[1.], 
      FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw12nk0VV/0APAnhUJJyFDGEkrJkAw50qgiFKmQIYoUCg0qs8yZlYqMISL5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       "]]},
     Annotation[#, "Charting`Private`Tag$44539#1"]& ]}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1095.3333333333335`, Automatic},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-1.7, 1.7}, {-2, 1.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8311851196573706`*^9, 3.8311851275277014`*^9}, {
   3.8311851575840216`*^9, 3.8311852032934437`*^9}, 3.8311853308700213`*^9, 
   3.831185441913342*^9, 3.8311854881455135`*^9, 3.8311855664461694`*^9, 
   3.8311856933580637`*^9, {3.831189534044518*^9, 3.8311895396220317`*^9}, 
   3.8311895815020084`*^9, {3.8311896138253784`*^9, 3.8311896369015026`*^9}, 
   3.831201773754834*^9, 3.831202051186296*^9, 3.831203932458011*^9, {
   3.8312039754202733`*^9, 3.8312040132782617`*^9}, 3.8312041138021355`*^9},
 CellLabel->
  "Out[829]=",ExpressionUUID->"91fa5769-5e6c-4b04-82e3-eb0dedad3651"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.8308404843204036`*^9, 3.8308404968424206`*^9}, {
  3.8308405495364084`*^9, 3.830840576171376*^9}, {3.830840660992355*^9, 
  3.830840736819282*^9}, {3.8308494215238724`*^9, 3.8308494216854115`*^9}, {
  3.831185409213451*^9, 3.8311854117604427`*^9}, {3.831185471350486*^9, 
  3.8311854716833916`*^9}, {3.8311855045505056`*^9, 3.831185546440538*^9}, {
  3.8311855970265684`*^9, 3.8311856142997217`*^9}, {3.8311856452345304`*^9, 
  3.831185668396612*^9}, {3.83118577375066*^9, 3.831185773916684*^9}, {
  3.831204088443376*^9, 3.831204095121951*^9}},
 CellLabel->
  "In[833]:=",ExpressionUUID->"6824a36d-b7f9-413e-9199-4698635b5245"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.831185638226592*^9, 3.8311856392585993`*^9}, {
  3.8311857201572003`*^9, 3.8311857210507607`*^9}},
 CellLabel->
  "In[834]:=",ExpressionUUID->"b2d72d56-c10b-48cf-9cd6-b36afe23d170"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", "lengths"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LT", " ", "=", " ", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"Norm", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"wavelike", "[", 
           RowBox[{"x", ",", "mT"}], "]"}], ",", "x"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "aT", ",", "bT"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LDT", " ", "=", " ", 
     RowBox[{"2", "*", "LT"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LFig8", " ", "=", " ", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"Norm", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"wavelike", "[", 
           RowBox[{"x", ",", "m8"}], "]"}], ",", "x"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LH", " ", "=", " ", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"Norm", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"orbitlike", "[", 
           RowBox[{"x", ",", "mH"}], "]"}], ",", "x"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "aH", ",", "bH"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Plot", " ", "Heart"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Translate", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", " ", "=", " ", 
     RowBox[{"(", 
      RowBox[{"a2", "*", " ", 
       RowBox[{"orbitlike", "[", 
        RowBox[{"aH", ",", "mH"}], "]"}]}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.831204070276668*^9, 3.8312040893899565`*^9}, {
  3.8312041294615545`*^9, 3.8312041398275995`*^9}},
 CellLabel->
  "In[866]:=",ExpressionUUID->"fc218959-54b6-4858-93d5-a1901acd31c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p2", " ", "=", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"LT", "/", "LH"}], "*", 
      RowBox[{"S", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a2", " ", 
          RowBox[{"orbitlike", "[", 
           RowBox[{"x", ",", "mH"}], "]"}]}], "-", "v"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "aH", ",", "bH"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.7"}], ",", " ", "1.7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", " ", "1.1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thickness", "[", "0.005", "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8308404655765424`*^9, 3.830840502890216*^9}, 
   3.830840546476384*^9, {3.8308405814241624`*^9, 3.830840587860362*^9}, {
   3.830840635547052*^9, 3.830840659122329*^9}, {3.8308407214548445`*^9, 
   3.830840721543956*^9}, {3.8308408301382456`*^9, 3.8308408303395386`*^9}, {
   3.8308493830803757`*^9, 3.8308494120526*^9}, 3.8308500486356235`*^9, {
   3.831185073891133*^9, 3.8311850761133103`*^9}, {3.831185293604401*^9, 
   3.8311853962274895`*^9}, {3.8311854488864455`*^9, 
   3.8311855007975216`*^9}, {3.831185675386732*^9, 3.8311857505166683`*^9}, {
   3.8311857807306747`*^9, 3.8311857839780846`*^9}, {3.8311895644145107`*^9, 
   3.8311895721754255`*^9}, {3.8311896261865296`*^9, 3.831189634983153*^9}, {
   3.831203922161414*^9, 3.831203925352871*^9}, {3.8312039831960897`*^9, 
   3.8312039976074266`*^9}},
 CellLabel->
  "In[840]:=",ExpressionUUID->"9d8225dd-0eaf-4363-883a-db72680754ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", "p2", "]"}]], "Input",
 CellChangeTimes->{{3.831185397514524*^9, 3.8311853996812944`*^9}},
 CellLabel->
  "In[841]:=",ExpressionUUID->"7a17a166-86cd-411a-bb7f-e4566c3f8ec3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[1.], 
      FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw0mmk4lV8XxslQhlIpmSsKoVIiIksjURGRKBUylEKJFIoUpUGkDKnMQ5nH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       "]]},
     Annotation[#, "Charting`Private`Tag$44696#1"]& ]}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1373., Automatic},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-1.7, 1.7}, {-2, 1.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.831185399990814*^9, {3.831185442065374*^9, 3.8311855018160105`*^9}, 
   3.831185566619627*^9, 3.831185600210475*^9, {3.8311856776182394`*^9, 
   3.831185785488333*^9}, {3.831189575665017*^9, 3.8311895816721506`*^9}, {
   3.8311896289254556`*^9, 3.83118963706806*^9}, 3.831201773890732*^9, 
   3.831202051325961*^9, {3.8312039287974825`*^9, 3.831203932642231*^9}, {
   3.8312039865955133`*^9, 3.831204013422433*^9}, 3.8312041140501566`*^9},
 CellLabel->
  "Out[841]=",ExpressionUUID->"bd98eaff-8902-4cb8-8584-a505ff794be7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2"}], "]"}]], "Input",
 CellChangeTimes->{{3.830840750983383*^9, 3.830840753146309*^9}},
 CellLabel->
  "In[842]:=",ExpressionUUID->"171229f8-a137-46b9-b1ff-a6eb25b7d341"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[1.], 
       FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw12nk0VV/0APAnhUJJyFDGEkrJkAw50qgiFKmQIYoUCg0qs8yZlYqMISL5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        "]]},
      Annotation[#, "Charting`Private`Tag$44539#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[1.], 
       FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw0mmk4lV8XxslQhlIpmSsKoVIiIksjURGRKBUylEKJFIoUpUGkDKnMQ5nH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        "]]},
      Annotation[#, "Charting`Private`Tag$44696#1"]& ]}, {}}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{814., Automatic},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-1.7, 1.7}, {-2, 1.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8308407534714546`*^9, 3.8308408342042313`*^9, {3.830841300888585*^9, 
   3.8308413160817833`*^9}, 3.8308483758657026`*^9, {3.83084841009613*^9, 
   3.8308484303835764`*^9}, 3.830848672100175*^9, 3.83084916914659*^9, 
   3.830849369996969*^9, {3.83084940022253*^9, 3.83084942398063*^9}, 
   3.8308500536128445`*^9, 3.830850244645831*^9, 3.831185020317829*^9, 
   3.8311853309998612`*^9, 3.8311854421152506`*^9, 3.831185488308709*^9, 
   3.8311855666485176`*^9, 3.831185693601413*^9, 3.8311895817209716`*^9, {
   3.831189632248774*^9, 3.8311896371177807`*^9}, 3.8312017739396276`*^9, 
   3.831202051380665*^9, 3.8312039326910706`*^9, {3.8312039904745903`*^9, 
   3.831204013456131*^9}, 3.8312041140786953`*^9},
 CellLabel->"Out[842]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"a533098f-159f-45cf-925e-4443bfe16f2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a2", " ", "=", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", "mH"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "mT"}], "-", "1"}], ")"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"With", " ", "variable", " ", "scaling"}], " ", "*)"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Non", " ", "flipped", " ", "picture"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"wavelike", "[", 
      RowBox[{"x", ",", " ", "mT"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "aT", ",", " ", "bT"}], "}"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thickness", "[", "0.005", "]"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"v", " ", "=", " ", 
     RowBox[{
      RowBox[{"wavelike", "[", 
       RowBox[{"aT", ",", "mT"}], "]"}], "-", 
      RowBox[{"z", " ", 
       RowBox[{"S", ".", 
        RowBox[{"orbitlike", "[", 
         RowBox[{"aH", ",", "mH"}], "]"}]}]}]}]}], ";", 
    RowBox[{"p2", " ", "=", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"S", ".", 
          RowBox[{"orbitlike", "[", 
           RowBox[{"x", ",", "mH"}], "]"}]}]}], "+", "v"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "aH", ",", "bH"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "0.005", "]"}], "}"}]}]}], "]"}]}], ";", 
    " ", 
    RowBox[{"Show", "[", 
     RowBox[{"p1", ",", "p2", ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8308500615299807`*^9, 3.830850126599854*^9}, {
   3.830850157552828*^9, 3.830850161667925*^9}, {3.830850212456932*^9, 
   3.8308502130089035`*^9}, {3.830850254418364*^9, 3.830850317430721*^9}, {
   3.8308503801367435`*^9, 3.8308503839549866`*^9}, {3.831188542109338*^9, 
   3.831188543796956*^9}, {3.831189657211214*^9, 3.831189679211193*^9}, {
   3.831190031172537*^9, 3.831190043473405*^9}, 3.8311905003067155`*^9},
 CellLabel->
  "In[843]:=",ExpressionUUID->"1b641e90-0f96-4ee3-afdb-cef4821ba2a2"],

Cell[BoxData["1.5814517816091187`"], "Output",
 CellChangeTimes->{
  3.8308501286821833`*^9, 3.8308501668964496`*^9, {3.8308502446936073`*^9, 
   3.830850317915691*^9}, 3.830850384843272*^9, 3.831185021380816*^9, 
   3.8311853310608587`*^9, 3.8311854422054453`*^9, 3.8311854883715353`*^9, 
   3.83118556670814*^9, 3.831185693668234*^9, 3.831188513743656*^9, 
   3.831188544134638*^9, 3.831189581750557*^9, {3.8311896322757034`*^9, 
   3.831189637147128*^9}, {3.8311896813247676`*^9, 3.8311896877860413`*^9}, 
   3.831190046750119*^9, 3.831201773994359*^9, 3.8312020514404736`*^9, 
   3.831203932724459*^9, {3.8312039905055094`*^9, 3.8312040134830217`*^9}, 
   3.831204114105708*^9},
 CellLabel->
  "Out[843]=",ExpressionUUID->"71cb6897-da8c-4a81-bf47-eec24c34a8a8"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`z$$ = 0, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`z$$], 0, 4}}, Typeset`size$$ = {209., {213., 219.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`z$44741$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`z$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`z$$, $CellContext`z$44741$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`v = $CellContext`wavelike[$CellContext`aT, \
$CellContext`mT] - $CellContext`z$$ Dot[$CellContext`S, 
           $CellContext`orbitlike[$CellContext`aH, $CellContext`mH]]; \
$CellContext`p2 = ParametricPlot[$CellContext`z$$ Dot[$CellContext`S, 
             $CellContext`orbitlike[$CellContext`x, $CellContext`mH]] + \
$CellContext`v, {$CellContext`x, $CellContext`aH, $CellContext`bH}, PlotRange -> 
          Full, PlotStyle -> {
            Thickness[0.005]}]; 
       Show[$CellContext`p1, $CellContext`p2, PlotRange -> All]), 
      "Specifications" :> {{$CellContext`z$$, 0, 4}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{260., {260., 266.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.8308501286821833`*^9, 3.8308501668964496`*^9, {3.8308502446936073`*^9, 
   3.830850317915691*^9}, 3.830850384843272*^9, 3.831185021380816*^9, 
   3.8311853310608587`*^9, 3.8311854422054453`*^9, 3.8311854883715353`*^9, 
   3.83118556670814*^9, 3.831185693668234*^9, 3.831188513743656*^9, 
   3.831188544134638*^9, 3.831189581750557*^9, {3.8311896322757034`*^9, 
   3.831189637147128*^9}, {3.8311896813247676`*^9, 3.8311896877860413`*^9}, 
   3.831190046750119*^9, 3.831201773994359*^9, 3.8312020514404736`*^9, 
   3.831203932724459*^9, {3.8312039905055094`*^9, 3.8312040134830217`*^9}, 
   3.83120411416401*^9},
 CellLabel->
  "Out[845]=",ExpressionUUID->"6ec64dee-83b3-4858-ab07-c916430d7e3e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.83119000950515*^9, 3.8311900150902596`*^9}, 
   3.8311904967388554`*^9},
 CellLabel->
  "In[846]:=",ExpressionUUID->"f79716f0-39d3-4324-926f-f170a451b353"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Picture", " ", "of", " ", "figure", " ", "eight", " ", "and", " ", 
     "double"}], "-", "teardop"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8311905026990767`*^9, 3.831190546746763*^9}, {
  3.831201667156747*^9, 3.831201912028274*^9}, {3.831202489465619*^9, 
  3.831202497240611*^9}, {3.8312038920854044`*^9, 3.8312038983294063`*^9}, {
  3.831204055286501*^9, 3.8312040586555204`*^9}},
 CellLabel->
  "In[847]:=",ExpressionUUID->"c60db9bd-f77e-45b2-9ffd-6893816a1298"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8312019138092785`*^9, 3.8312019814813147`*^9}, {
   3.8312024924106073`*^9, 3.831202499670529*^9}, 3.8312040541284094`*^9},
 CellLabel->
  "In[848]:=",ExpressionUUID->"a3a72198-395e-43ea-89c4-d540ea8d0aba"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Plot", " ", "everything", " ", "normalized", " ", "to", " ", "have", " ", 
    "length"}], " ", "=", " ", "LDT"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8312019976022515`*^9, 3.831202010073084*^9}, {
  3.8312020763764105`*^9, 3.831202080686092*^9}},
 CellLabel->
  "In[849]:=",ExpressionUUID->"a94ab394-b63c-469d-93b0-def7f7588b45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p3", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"LDT", "/", "LDT"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"wavelike", "[", 
         RowBox[{"x", ",", " ", "mT"}], "]"}], "-", 
        RowBox[{"wavelike", "[", 
         RowBox[{"aT", ",", "mT"}], "]"}]}], ")"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "aT", ",", " ", "bT"}], "}"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thickness", "[", "0.005", "]"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{
    RowBox[{"wavelike", "[", 
     RowBox[{"aT", ",", "mT"}], "]"}], "-", 
    RowBox[{"S", ".", 
     RowBox[{"wavelike", "[", 
      RowBox[{"aT", ",", "mT"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4", " ", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"LDT", "/", "LDT"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", ".", 
         RowBox[{"wavelike", "[", 
          RowBox[{"x", ",", " ", "mT"}], "]"}]}], "+", "v", "-", 
        RowBox[{"wavelike", "[", 
         RowBox[{"aT", ",", "mT"}], "]"}]}], ")"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "aT", ",", " ", "bT"}], "}"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thickness", "[", "0.005", "]"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"p3", ",", "p4"}], "]"}]}], "Input",
 CellChangeTimes->{{3.83119054904561*^9, 3.831190782753853*^9}, {
  3.8312020148480234`*^9, 3.831202046436483*^9}, {3.831202082810398*^9, 
  3.831202086413785*^9}, {3.831202125370391*^9, 3.8312021622303987`*^9}},
 CellLabel->
  "In[850]:=",ExpressionUUID->"62a26ad6-86f7-46c0-ae1c-771e08266739"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[1.], 
       FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd2nk8Vc/7APCLe6MQSiuipBJKaUWmVEjJVlSSLakkSpGEEMkuW1lCyFbZ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        "]]},
      Annotation[#, "Charting`Private`Tag$44803#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[1.], 
       FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd2mk4VO/7APAxZqIQSqkQJZVQSqvtPqmQkq2oJFtSSZQiCSGSXbayhOxU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        "]]},
      Annotation[#, "Charting`Private`Tag$44831#1"]& ]}, {}}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{377.95350014708947`, Automatic},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-1, 1}, {-3, 3}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.831190583106081*^9, 3.831190631402549*^9}, {
   3.8311906664745483`*^9, 3.8311906701868715`*^9}, {3.831190714249671*^9, 
   3.831190732970519*^9}, {3.831190767510866*^9, 3.831190783730842*^9}, 
   3.8312017743162155`*^9, 3.831202051857078*^9, 3.831202088467579*^9, {
   3.831202132404454*^9, 3.831202163703103*^9}, 3.831203933134606*^9, {
   3.831203990920329*^9, 3.8312040138953705`*^9}, 3.831204114444541*^9},
 CellLabel->
  "Out[853]=",ExpressionUUID->"8b843488-14ce-4fea-b2a6-ebdab937b3e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p5", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"LDT", "/", "LFig8"}], "*", 
      RowBox[{"wavelike", "[", 
       RowBox[{"x", ",", " ", "m8"}], "]"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", " ", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thickness", "[", "0.005", "]"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", "p5", "]"}]}], "Input",
 CellChangeTimes->{{3.8311908052232847`*^9, 3.831190862073891*^9}, {
  3.8311951803896513`*^9, 3.831195182523331*^9}, {3.8311956277589383`*^9, 
  3.8311956360771093`*^9}, {3.8312020959115033`*^9, 3.8312021156398106`*^9}},
 CellLabel->
  "In[854]:=",ExpressionUUID->"8f426a63-31b5-4a17-bfa0-ab9f294fe47f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[1.], 
      FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw123c4le//AHDOUwkhtPRJ0lRRlJbkfRooI9pol5QWMgohKaISEQrJSqWE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       "]]},
     Annotation[#, "Charting`Private`Tag$44859#1"]& ]}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{307.33333333333337`, Automatic},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-1, 1}, {-3, 3}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8311908390101404`*^9, 3.8311908624328594`*^9}, {
   3.831195183790329*^9, 3.831195188598695*^9}, {3.8311956301329346`*^9, 
   3.8311956366606293`*^9}, 3.8312017743989944`*^9, 3.8312020519378653`*^9, {
   3.831202102471255*^9, 3.8312021161152506`*^9}, 3.8312039331954436`*^9, {
   3.831203990984722*^9, 3.831204013957155*^9}, 3.8312041145133295`*^9},
 CellLabel->
  "Out[855]=",ExpressionUUID->"a02dce3d-edf2-4084-94bc-d8253050fabf"]
}, Open  ]]
},
WindowSize->{960, 997},
WindowMargins->{{Automatic, -8}, {Automatic, -8}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 304, 7, 28, "Input",ExpressionUUID->"8dd83b9c-29a2-4b10-925b-9f3b96cb0bba"],
Cell[865, 29, 1563, 48, 82, "Input",ExpressionUUID->"0adfdbcc-3218-4f11-b9c1-2761b6dbe7b2"],
Cell[2431, 79, 315, 7, 48, "Input",ExpressionUUID->"2c1c707d-add4-49f9-9827-23e696b9845d"],
Cell[2749, 88, 3253, 88, 196, "Input",ExpressionUUID->"7f92d1cb-4ff3-4290-9eaf-34732eaefffb"],
Cell[6005, 178, 1348, 43, 82, "Input",ExpressionUUID->"1495551f-a5d5-496f-a89c-8481f3cf0062"],
Cell[7356, 223, 965, 28, 28, "Input",ExpressionUUID->"8b45a92a-0195-4276-a80b-6252933a18d0"],
Cell[8324, 253, 578, 15, 45, "Input",ExpressionUUID->"8214fdd5-b525-4631-bb36-03a92b423941"],
Cell[8905, 270, 226, 4, 28, "Input",ExpressionUUID->"abd30243-d60c-4ff9-a8f4-2382f5ce6648"],
Cell[9134, 276, 325, 7, 28, "Input",ExpressionUUID->"c50f53c1-1299-4c59-b03b-26b33e869621"],
Cell[CellGroupData[{
Cell[9484, 287, 3214, 88, 327, "Input",ExpressionUUID->"93b91276-f8e5-4099-b93d-3d73889dc068"],
Cell[12701, 377, 17185, 292, 1022, "Output",ExpressionUUID->"91fa5769-5e6c-4b04-82e3-eb0dedad3651"]
}, Open  ]],
Cell[29901, 672, 696, 10, 48, "Input",ExpressionUUID->"6824a36d-b7f9-413e-9199-4698635b5245"],
Cell[30600, 684, 230, 4, 28, InheritFromParent,ExpressionUUID->"b2d72d56-c10b-48cf-9cd6-b36afe23d170"],
Cell[30833, 690, 2093, 58, 254, "Input",ExpressionUUID->"fc218959-54b6-4858-93d5-a1901acd31c0"],
Cell[32929, 750, 1790, 41, 82, "Input",ExpressionUUID->"9d8225dd-0eaf-4363-883a-db72680754ba"],
Cell[CellGroupData[{
Cell[34744, 795, 209, 4, 45, "Input",ExpressionUUID->"7a17a166-86cd-411a-bb7f-e4566c3f8ec3"],
Cell[34956, 801, 23520, 397, 1275, "Output",ExpressionUUID->"bd98eaff-8902-4cb8-8584-a505ff794be7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58513, 1203, 231, 5, 45, "Input",ExpressionUUID->"171229f8-a137-46b9-b1ff-a6eb25b7d341"],
Cell[58747, 1210, 67241, 1114, 765, 38690, 647, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"a533098f-159f-45cf-925e-4443bfe16f2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126025, 2329, 2545, 67, 175, "Input",ExpressionUUID->"1b641e90-0f96-4ee3-afdb-cef4821ba2a2"],
Cell[128573, 2398, 765, 12, 32, "Output",ExpressionUUID->"71cb6897-da8c-4a81-bf47-eec24c34a8a8"],
Cell[129341, 2412, 2753, 52, 545, "Output",ExpressionUUID->"6ec64dee-83b3-4858-ab07-c916430d7e3e"]
}, Open  ]],
Cell[132109, 2467, 204, 4, 28, "Input",ExpressionUUID->"f79716f0-39d3-4324-926f-f170a451b353"],
Cell[132316, 2473, 592, 13, 67, "Input",ExpressionUUID->"c60db9bd-f77e-45b2-9ffd-6893816a1298"],
Cell[132911, 2488, 255, 4, 28, "Input",ExpressionUUID->"a3a72198-395e-43ea-89c4-d540ea8d0aba"],
Cell[133169, 2494, 396, 9, 28, "Input",ExpressionUUID->"a94ab394-b63c-469d-93b0-def7f7588b45"],
Cell[CellGroupData[{
Cell[133590, 2507, 2421, 70, 138, "Input",ExpressionUUID->"62a26ad6-86f7-46c0-ae1c-771e08266739"],
Cell[136014, 2579, 33011, 554, 1108, "Output",ExpressionUUID->"8b843488-14ce-4fea-b2a6-ebdab937b3e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169062, 3138, 1135, 30, 82, "Input",ExpressionUUID->"8f426a63-31b5-4a17-bfa0-ab9f294fe47f"],
Cell[170200, 3170, 22298, 377, 896, "Output",ExpressionUUID->"a02dce3d-edf2-4084-94bc-d8253050fabf"]
}, Open  ]]
}
]
*)


